Why Adaptive Optimizers Underestimate Rare Tokens

In the softmax output layer, a rare token receives a small positive logit gradient on most steps and a much larger negative gradient on the few steps when it is the target. SGD simply adds these contributions. Coordinate-wise adaptive methods such as Adam, RMSProp, and sign descent instead divide each update by a running estimate of its magnitude, and that estimate is largest immediately after the token appears. This imbalance has two effects. At the level of the whole output layer, we characterize which optimizers preserve the mean output embedding: every method whose update is linear in past gradients does, as do Kronecker-factored and orthogonalized methods such as Shampoo and Muon. Adam, Adafactor, Lion, and sign descent do not, and for these methods we obtain an exact step-by-step expression for the change. At the level of an individual rare token, the same normalization shifts the training fixed point. In the unigram model, sign descent lowers the logit of every token that occurs in fewer than half of the minibatches at a constant expected rate. For RMSProp with periodic arrivals, we can solve the fixed point in closed form: if a token is absent for at least two consecutive minibatches, its equilibrium probability is strictly below its data frequency for every learning rate, and the ratio tends to $\kappa/(2(e^{\kappa/2}-1))$. Here $\kappa$ is the mean number of steps between occurrences divided by the second-moment time constant $1/(1-\beta_2)$. In the same model, SGD and AMSGrad retain the unbiased fixed point. We test these predictions both in a unigram model and in a small language model trained from a known generating distribution. With random arrivals, the bias is larger than the periodic formula predicts; in the language model, the optimizers with the biased fixed point also fit the generating distribution less well.

==> run_experiments.py <==
#!/usr/bin/env python3
"""Reproduces every number, table and figure of the paper.

python run_experiments.py            # full run (roughly 10-20 minutes on a laptop CPU)
python run_experiments.py --quick    # shorter runs, for a smoke test
python run_experiments.py --skip-lm  # everything except the language-model experiment

Writes results/macros.tex, results/tabconservation.tex, results/tablm.tex,
figures/unigram.pdf and figures/lm.pdf. Needs numpy and matplotlib; the
language-model experiment also needs torch (CPU is enough).
"""
import argparse
import math
import os

import numpy as np
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

parser = argparse.ArgumentParser()
parser.add_argument("--quick", action="store_true")
parser.add_argument("--skip-lm", action="store_true")
ARGS = parser.parse_args()
QUICK = ARGS.quick
os.makedirs("results", exist_ok=True)
os.makedirs("figures", exist_ok=True)
MAC = {}
plt.rcParams.update({"font.size": 8, "axes.titlesize": 8, "legend.fontsize": 6})


def num(x, d=2):
    if x is None or not np.isfinite(x):
        return "n/a"
    return "$%.*f$" % (d, x)


def sci(x):
    if not np.isfinite(x):
        return "n/a"
    if x == 0:
        return "$0$"
    e = int(math.floor(math.log10(abs(x))))
    m = round(x / 10.0 ** e, 1)
    if abs(m) >= 10.0:
        e, m = e + 1, m / 10.0
    return "$%.1f\\times 10^{%d}$" % (m, e)


def pct(x):
    return "$%.0f\\%%$" % (100.0 * x)


def write_macros():
    with open("results/macros.tex", "w") as f:
        for k, v in MAC.items():
            f.write("\\newcommand{\\%s}{%s}\n" % (k, v))


def binned(x, y, edges, min_count=5):
    xs, ys = [], []
    for lo, hi in zip(edges[:-1], edges[1:]):
        sel = (x >= lo) & (x < hi)
        if sel.sum() >= min_count:
            xs.append(math.sqrt(lo * hi))
            ys.append(float(np.mean(y[sel])))
    return np.array(xs), np.array(ys)


# ----------------------------------------------------------------- theory
def rho(kappa):
    kappa = np.asarray(kappa, dtype=float)
    return kappa / (2.0 * np.expm1(kappa / 2.0))


def exact_ratio(N, beta2):
    """p*/q = N/x* from Theorem 4(iii)."""
    N = int(N)
    if N <= 2:
        return 1.0
    r = 1.0 - beta2
    bN = beta2 ** N
    bn = beta2 ** np.arange(1, N)

    def F(x):
        v0 = (r * (x - 1.0) ** 2 + beta2 - bN) / (1.0 - bN)
        vn = bn * v0 + (1.0 - bn)
        return (x - 1.0) / math.sqrt(v0) - float(np.sum(1.0 / np.sqrt(vn)))

    lo, hi = float(N), 2.0 * N
    while F(hi) < 0:
        hi *= 2.0
    for _ in range(200):
        mid = 0.5 * (lo + hi)
        if F(mid) < 0:
            lo = mid
        else:
            hi = mid
    return N / (0.5 * (lo + hi))


def direct_ratio(N, beta2, iters=45):
    """Independent check of Theorem 4: iterate RMSProp's second moment to its periodic
    orbit (p = 1, spike gradient 1 - x), add up the updates over one period, bisect on x."""
    r = 1.0 - beta2
    M = min(int(math.ceil(60.0 / (N * r))) + 5, 200000 // N + 5)

    def disp(x):
        v = 0.0
        for _ in range(M):
            v = beta2 * v + r * (x - 1.0) ** 2
            for _n in range(1, N):
                v = beta2 * v + r
        v = beta2 * v + r * (x - 1.0) ** 2
        s = (1.0 - x) / math.sqrt(v)
        for _n in range(1, N):
            v = beta2 * v + r
            s += 1.0 / math.sqrt(v)
        return -s

    lo, hi = float(N), 2.0 * N
    while disp(hi) < 0:
        hi *= 2.0
    for _ in range(iters):
        mid = 0.5 * (lo + hi)
        if disp(mid) < 0:
            lo = mid
        else:
            hi = mid
    return N / (0.5 * (lo + hi))


def theorem_check():
    errs = []
    for N in [3, 10, 100, 1000]:
        for b2 in [0.9, 0.99, 0.999]:
            e = exact_ratio(N, b2)
            d = direct_ratio(N, b2, iters=30 if QUICK else 45)
            errs.append(abs(e - d) / e)
    MAC["ThmCheckMaxRelErr"] = sci(max(errs))
    lim = [abs(exact_ratio(4000, 1.0 - k / 4000.0) - float(rho(k))) / float(rho(k)) for k in (0.5, 2.0, 8.0)]
    MAC["ThmLimitMaxRelErr"] = sci(max(lim))
    print("theorem check: direct vs formula %.2e, finite N vs limit %.2e" % (max(errs), max(lim)))


# ------------------------------------------------ experiment 1: conservation
def softmax_rows(Z):
    Z = Z - Z.max(axis=1, keepdims=True)
    E = np.exp(Z)
    return E / E.sum(axis=1, keepdims=True)


def newton_schulz(M, steps=5):
    a, b, c = 3.4445, -4.7750, 2.0315
    X = M / (np.linalg.norm(M) + 1e-12)
    tall = X.shape[0] > X.shape[1]
    if tall:
        X = X.T
    for _ in range(steps):
        A = X @ X.T
        X = a * X + (b * A + c * (A @ A)) @ X
    return X.T if tall else X


def inv_root(S, power, eps):
    w, Q = np.linalg.eigh(S)
    w = np.maximum(w, 0.0) + eps
    return (Q * w ** (-power)) @ Q.T


class NPOpt:
    def __init__(self, kind, lr):
        self.kind, self.lr, self.t, self.s = kind, lr, 0, {}

    def step(self, key, x, g):
        k, t = self.kind, self.t
        s = self.s.setdefault(key, {})
        if k == "SGD":
            u = g
        elif k == "Heavy ball":
            s["m"] = 0.9 * s.get("m", 0.0) + g
            u = s["m"]
        elif k == "Nesterov":
            s["m"] = 0.9 * s.get("m", 0.0) + g
            u = g + 0.9 * s["m"]
        elif k == "Shampoo":
            if g.ndim == 2:
                s["L"] = s.get("L", 0.0) + g @ g.T
                s["R"] = s.get("R", 0.0) + g.T @ g
                u = inv_root(s["L"], 0.25, 1e-4) @ g @ inv_root(s["R"], 0.25, 1e-4)
            else:
                s["L"] = s.get("L", 0.0) + np.outer(g, g)
                u = inv_root(s["L"], 0.5, 1e-4) @ g
        elif k == "Muon":
            s["m"] = 0.95 * s.get("m", 0.0) + g
            if g.ndim == 2:
                u = newton_schulz(s["m"]) * math.sqrt(max(1.0, g.shape[0] / g.shape[1]))
            else:
                u = s["m"]
        elif k in ("Adam", "RMSProp", "AMSGrad", "Coupled Adam"):
            b1, b2 = (0.0 if k == "RMSProp" else 0.9), 0.999
            s["m"] = b1 * s.get("m", 0.0) + (1 - b1) * g
            s["v"] = b2 * s.get("v", 0.0) + (1 - b2) * g * g
            mh, vh = s["m"] / (1 - b1 ** t), s["v"] / (1 - b2 ** t)
            if k == "AMSGrad":
                s["vmax"] = np.maximum(s.get("vmax", 0.0), vh)
                vh = s["vmax"]
            if k == "Coupled Adam":
                vh = np.broadcast_to(vh.mean(axis=0, keepdims=True), vh.shape)
            u = mh / (np.sqrt(vh) + 1e-8)
        elif k == "Adafactor":
            b2 = 0.999
            if g.ndim == 2:
                s["r"] = b2 * s.get("r", 0.0) + (1 - b2) * (g * g).mean(axis=1)
                s["c"] = b2 * s.get("c", 0.0) + (1 - b2) * (g * g).mean(axis=0)
                vh = np.outer(s["r"], s["c"]) / s["r"].mean() / (1 - b2 ** t)
            else:
                s["v"] = b2 * s.get("v", 0.0) + (1 - b2) * g * g
                vh = s["v"] / (1 - b2 ** t)
            u = g / np.sqrt(vh + 1e-30)
        elif k == "Lion":
            m = s.get("m", 0.0)
            u = np.sign(0.9 * m + 0.1 * g)
            s["m"] = 0.99 * m + 0.01 * g
        elif k == "Sign descent":
            u = np.sign(g)
        else:
            raise ValueError(k)
        return x - self.lr * u


def exp_conservation():
    rng = np.random.default_rng(0)
    V, Vu, d, B = 512, 384, 32, 64
    T = 100 if QUICK else 300
    q = 1.0 / np.arange(1, Vu + 1) ** 1.1
    q /= q.sum()
    mu = rng.standard_normal(d)
    Wst = rng.standard_normal((Vu, d)) / math.sqrt(d)
    batches = []
    for _ in range(T):
        H = rng.standard_normal((B, d)) + mu
        Pt = softmax_rows(H @ Wst.T + np.log(q))
        u = rng.random((B, 1))
        y = np.minimum((np.cumsum(Pt, axis=1) < u).sum(axis=1), Vu - 1)
        batches.append((H, y))
    W0, b0 = 0.02 * rng.standard_normal((V, d)), np.zeros(V)

    def grads(W, b, H, y):
        P = softmax_rows(H @ W.T + b)
        P[np.arange(len(y)), y] -= 1.0
        P /= len(y)
        return P.T @ H, P.sum(axis=0)

    table = [("SGD", "SGD", "linear", True, 0.5), ("Heavy ball", "Heavy ball", "linear", True, 0.05),
             ("Nesterov", "Nesterov", "linear", True, 0.05), ("Shampoo", "Shampoo", "Kronecker", True, 0.02),
             ("Muon (heavy ball on $b$)", "Muon", "orthogonalized", True, 0.02),
             ("Coupled Adam", "Coupled Adam", "shared scaling", True, 3e-3),
             ("Adam", "Adam", "coordinate-wise", False, 3e-3), ("RMSProp", "RMSProp", "coordinate-wise", False, 3e-3),
             ("AMSGrad", "AMSGrad", "coordinate-wise", False, 3e-3), ("Adafactor", "Adafactor", "factored", False, 3e-3),
             ("Lion", "Lion", "sign", False, 3e-4), ("Sign descent", "Sign descent", "sign", False, 1e-3)]
    rows, cons, brk = [], [], []
    for label, kind, cls, pred, lr in table:
        opt = NPOpt(kind, lr)
        W, b = W0.copy(), b0.copy()
        for H, y in batches:
            G, gb = grads(W, b, H, y)
            opt.t += 1
            W = opt.step("W", W, G)
            b = opt.step("b", b, gb)
        dW = float(np.linalg.norm(W.mean(axis=0) - W0.mean(axis=0)))
        db = float(abs(b.mean() - b0.mean()))
        (cons if pred else brk).append(max(dW, db))
        rows.append("%s & %s & %s & %s & %s\\\\" % (label, cls, "yes" if pred else "no", sci(dW), sci(db)))
        print("conservation", label, dW, db)
    with open("results/tabconservation.tex", "w") as f:
        f.write("\\begin{tabular}{llccc}\n\\toprule\n")
        f.write("Optimizer & Update & Conserved (Prop.~1) & $\\|\\Delta\\bar{\\mathbf w}\\|_2$ & $|\\Delta\\bar b|$\\\\\n\\midrule\n")
        f.write("\n".join(rows) + "\n\\bottomrule\n\\end{tabular}\n")
    MAC["ConsMaxConserving"] = sci(max(cons))
    MAC["ConsMinBreaking"] = sci(min(brk))


# ------------------------------------------ experiment 2a: single token recursion
def exp_single_token():
    b2, r, a, eta = 0.99, 0.01, 1e-3, 3e-3
    Ns = np.unique(np.round(np.logspace(np.log10(3), np.log10(1000), 30)).astype(int))
    T = 120000 if QUICK else 400000
    out = {}
    for mode in ["periodic", "random", "adam"]:
        rng = np.random.default_rng(5)
        th = np.log(a / Ns)
        v, m, acc, cnt = np.zeros(len(Ns)), np.zeros(len(Ns)), np.zeros(len(Ns)), 0
        b1 = 0.9 if mode == "adam" else 0.0
        for t in range(T):
            arr = (rng.random(len(Ns)) < 1.0 / Ns) if mode == "random" else ((t % Ns) == 0)
            g = np.exp(th) - a * arr
            m = b1 * m + (1.0 - b1) * g
            v = b2 * v + r * g * g
            th = th - eta * m / np.sqrt(v)
            if t >= (2 * T) // 3:
                acc += th
                cnt += 1
        out[mode] = acc / cnt - np.log(a / Ns)
    exact = np.log([exact_ratio(N, b2) for N in Ns])
    kap = Ns * r
    MAC["STPerMaxDev"] = num(float(np.max(np.abs(out["periodic"] - exact))), 3)
    MAC["STRandDevLow"] = num(float(np.mean((out["random"] - exact)[kap < 1.0])), 3)
    MAC["STRandDevHigh"] = num(float(np.mean((out["random"] - exact)[kap >= 2.0])), 2)
    MAC["STAdamDevMax"] = num(float(np.max(np.abs(out["adam"] - exact))), 2)
    return kap, exact, out


# ------------------------------------------------- experiment 2b: unigram model
def exp_unigram():
    V = 5000
    q = 1.0 / np.arange(1, V + 1) ** 1.2
    q /= q.sum()
    cdf = np.cumsum(q)
    cdf[-1] = 1.0
    T = 60000 if QUICK else 300000
    configs = [("RMSProp", 0.0, 0.95, 500), ("RMSProp", 0.0, 0.99, 100), ("RMSProp", 0.0, 0.999, 100),
               ("Adam", 0.9, 0.95, 500), ("Adam", 0.9, 0.99, 100), ("Adam", 0.9, 0.999, 100),
               ("AMSGrad", 0.9, 0.99, 100), ("Coupled Adam", 0.9, 0.99, 100),
               ("SGD", 0.0, 0.99, 100), ("Sign descent", 0.0, 0.99, 100)]
    res = []
    for name, b1, b2, B in configs:
        rng = np.random.default_rng(123)
        b = np.log(q)
        m, v, vmax, acc, cnt = np.zeros(V), np.zeros(V), np.zeros(V), np.zeros(V), 0
        lr = {"SGD": 1.0, "Sign descent": 1e-3}.get(name, 4e-3)
        for t in range(1, T + 1):
            z = b - b.max()
            e = np.exp(z)
            s = e.sum()
            p = e / s
            idx = np.searchsorted(cdf, rng.random(B), side="right")
            c = np.bincount(np.minimum(idx, V - 1), minlength=V)
            g = p - c / B
            if name == "SGD":
                b = b - lr * g
            elif name == "Sign descent":
                b = b - lr * np.sign(g)
            else:
                m = b1 * m + (1.0 - b1) * g
                v = b2 * v + (1.0 - b2) * g * g
                mh, vh = m / (1.0 - b1 ** t), v / (1.0 - b2 ** t)
                if name == "AMSGrad":
                    vmax = np.maximum(vmax, vh)
                    vh = vmax
                if name == "Coupled Adam":
                    vh = vh.mean()
                b = b - lr * mh / (np.sqrt(vh) + 1e-12)
            if t > T // 2 and t % 20 == 0:
                acc += z - math.log(s)
                cnt += 1
        pi = 1.0 - (1.0 - q) ** B
        res.append(dict(name=name, b1=b1, b2=b2, B=B, pi=pi, kappa=(1.0 - b2) / pi, lr=acc / cnt - np.log(q)))
        print("unigram", name, b2, B, "done")
    return res


def unigram_report(single, res):
    kap_st, exact_st, out_st = single
    edges = np.logspace(-2.5, 1.5, 17)
    kk = np.logspace(-2.5, 1.5, 200)
    fig, ax = plt.subplots(1, 3, figsize=(11, 3.1))
    ax[0].plot(kap_st, exact_st, "k-", lw=1, label="Theorem 4 (exact)")
    ax[0].plot(kk, np.log(rho(kk)), "k--", lw=0.8, label=r"$\log\rho(\kappa)$")
    ax[0].plot(kap_st, out_st["periodic"], "o", ms=3, label="RMSProp, periodic")
    ax[0].plot(kap_st, out_st["random"], "x", ms=4, label="RMSProp, random")
    ax[0].plot(kap_st, out_st["adam"], "s", ms=3, mfc="none", label=r"Adam $\beta_1=0.9$, periodic")
    ax[0].set_title(r"(a) single token, $\beta_2=0.99$")
    maxdev = {"RMSProp": 0.0, "Adam": 0.0}
    for rr in res:
        if rr["name"] in ("RMSProp", "Adam"):
            xs, ys = binned(rr["kappa"], rr["lr"], edges)
            col = {0.95: "C0", 0.99: "C1", 0.999: "C2"}[rr["b2"]]
            mk = "o" if rr["name"] == "RMSProp" else "s"
            ax[1].plot(xs, ys, mk, color=col, ms=3.5, mfc=(col if mk == "o" else "none"),
                       label=r"%s, $\beta_2=%g$, $B=%d$" % (rr["name"], rr["b2"], rr["B"]))
            xs2, ds = binned(rr["kappa"], rr["lr"] - np.log(rho(rr["kappa"])), edges)
            sel = (xs2 >= 0.1) & (xs2 <= 10.0)
            if sel.any():
                maxdev[rr["name"]] = max(maxdev[rr["name"]], float(np.max(np.abs(ds[sel]))))
        elif rr["name"] in ("SGD", "AMSGrad", "Coupled Adam"):
            xs, ys = binned(rr["kappa"], rr["lr"], edges)
            ax[2].plot(xs, ys, "o-", ms=3, lw=0.8, label=rr["name"])
            sel = rr["kappa"] >= 1.0
            key = {"SGD": "UniSGDAbs", "AMSGrad": "UniAMSAbs", "Coupled Adam": "UniCoupledAbs"}[rr["name"]]
            MAC[key] = num(float(np.mean(np.abs(rr["lr"][sel]))) if sel.any() else float("nan"), 3)
        if rr["name"] == "Sign descent":
            MAC["UniSignFracBelow"] = pct(float(np.mean(rr["lr"][rr["pi"] < 0.5] < -5.0)))
            MAC["UniSignFracAbove"] = pct(float(np.mean(rr["lr"][rr["pi"] > 0.5] < -5.0)))
        if rr["name"] == "RMSProp" and rr["b2"] == 0.99:
            sel = (rr["kappa"] >= 4.0) & (rr["kappa"] <= 6.5)
            MAC["UniRMSKfive"] = num(float(np.mean(rr["lr"][sel])) if sel.any() else float("nan"))
    MAC["UniRMSMaxDev"] = num(maxdev["RMSProp"])
    MAC["UniAdamMaxDev"] = num(maxdev["Adam"])
    MAC["UniThKfive"] = num(float(np.log(rho(5.0))))
    ax[1].plot(kk, np.log(rho(kk)), "k--", lw=0.8, label=r"$\log\rho(\kappa)$")
    ax[1].set_title("(b) unigram model, RMSProp (o) and Adam (s)")
    ax[2].plot(kk, np.log(rho(kk)), "k--", lw=0.8, label=r"$\log\rho(\kappa)$ (reference)")
    ax[2].set_title(r"(c) unigram model, controls ($\kappa$ with $\beta_2=0.99$)")
    for a_ in ax:
        a_.set_xscale("log")
        a_.set_xlabel(r"$\kappa$")
        a_.legend(loc="lower left")
    ax[0].set_ylabel(r"$\log(p^\star/q)$")
    fig.tight_layout()
    fig.savefig("figures/unigram.pdf")
    plt.close(fig)


# ------------------------------------------ experiment 3: small language model
def exp_lm():
    import torch
    import torch.nn as nn
    import torch.nn.functional as F
    torch.set_num_threads(max(1, min(8, os.cpu_count() or 1)))
    rng = np.random.default_rng(7)
    Vu, V, R, s_, alpha = 2048, 4096, 16, 3.0, 1.1
    base = 1.0 / np.arange(1, Vu + 1) ** alpha
    base /= base.sum()
    U = rng.standard_normal((Vu, R))
    U /= np.linalg.norm(U, axis=1, keepdims=True)
    LG = np.log(base)[None, :] + s_ * (U @ U.T)
    LG -= LG.max(axis=1, keepdims=True)
    P = np.exp(LG)
    P /= P.sum(axis=1, keepdims=True)
    cdf = np.cumsum(P, axis=1)
    cdf[:, -1] = 1.0
    flat = (cdf + np.arange(Vu)[:, None]).ravel()

    def nxt(x):
        pos = np.searchsorted(flat, x + rng.random(x.shape[0]), side="right")
        return np.clip(pos - x * Vu, 0, Vu - 1)

    def sample(n_chain, L):
        x = rng.integers(0, Vu, n_chain)
        for _ in range(50):
            x = nxt(x)
        X, Y = np.empty((n_chain, L), dtype=np.int64), np.empty((n_chain, L), dtype=np.int64)
        for t in range(L):
            X[:, t] = x
            x = nxt(x)
            Y[:, t] = x
        return X.ravel(), Y.ravel()

    Xtr, Ytr = sample(2048 if QUICK else 8192, 32 if QUICK else 64)
    Xte, Yte = sample(1024, 32)
    Ntr = len(Xtr)
    f_ctx = np.bincount(Xtr, minlength=Vu) / Ntr
    f_tgt = np.bincount(Ytr, minlength=V) / Ntr

    class Net(nn.Module):
        def __init__(self, d=64, hdim=256):
            super().__init__()
            self.emb, self.ln1 = nn.Embedding(V, d), nn.LayerNorm(d)
            self.fc1, self.fc2 = nn.Linear(d, hdim), nn.Linear(hdim, d)
            self.lnf, self.out = nn.LayerNorm(d), nn.Linear(d, V, bias=True)
            nn.init.normal_(self.out.weight, std=0.02)
            nn.init.zeros_(self.out.bias)

        def forward(self, x):
            h = self.emb(x)
            h = h + self.fc2(F.gelu(self.fc1(self.ln1(h))))
            return self.out(self.lnf(h))

    class TOpt:
        def __init__(self, named, kind, lr, b1=0.9, b2=0.95, eps=1e-8, wd=0.0, couple=()):
            self.named, self.kind, self.b1, self.b2, self.eps, self.wd = named, kind, b1, b2, eps, wd
            self.couple, self.t, self.st = set(couple), 0, {n: {} for n, _ in named}

        @torch.no_grad()
        def step(self, lr):
            self.t += 1
            for n, p in self.named:
                g, s = p.grad, self.st[n]
                if self.kind == "SGD":
                    if "m" not in s:
                        s["m"] = torch.zeros_like(p)
                    s["m"].mul_(self.b1).add_(g)
                    u = s["m"]
                else:
                    if "m" not in s:
                        s["m"], s["v"] = torch.zeros_like(p), torch.zeros_like(p)
                    s["m"].mul_(self.b1).add_(g, alpha=1 - self.b1)
                    s["v"].mul_(self.b2).addcmul_(g, g, value=1 - self.b2)
                    mh = s["m"] / (1 - self.b1 ** self.t)
                    vh = s["v"] / (1 - self.b2 ** self.t)
                    if self.kind == "AMSGrad":
                        if "vmax" not in s:
                            s["vmax"] = torch.zeros_like(p)
                        torch.maximum(s["vmax"], vh, out=s["vmax"])
                        vh = s["vmax"]
                    if n in self.couple:
                        vh = vh.mean(dim=0, keepdim=True)
                    u = mh / (vh.sqrt() + self.eps)
                if self.wd > 0 and p.dim() > 1:
                    p.mul_(1 - lr * self.wd)
                p.add_(u, alpha=-lr)

    configs = [("SGD + momentum", "SGD", dict(kind="SGD", lr=0.02, b1=0.9)),
               ("Adam, $\\beta_2{=}0.95$", "AdamA", dict(kind="Adam", lr=3e-3, b1=0.9, b2=0.95)),
               ("Adam, $\\beta_2{=}0.999$", "AdamB", dict(kind="Adam", lr=3e-3, b1=0.9, b2=0.999)),
               ("RMSProp, $\\beta_2{=}0.95$", "RMS", dict(kind="Adam", lr=3e-3, b1=0.0, b2=0.95)),
               ("AMSGrad, $\\beta_2{=}0.95$", "AMS", dict(kind="AMSGrad", lr=3e-3, b1=0.9, b2=0.95)),
               ("Coupled Adam, $\\beta_2{=}0.95$", "Coupled",
                dict(kind="Adam", lr=3e-3, b1=0.9, b2=0.95, couple=("out.weight", "out.bias"))),
               ("AdamW, $\\beta_2{=}0.95$, $\\lambda{=}0.1$", "AdamW",
                dict(kind="Adam", lr=3e-3, b1=0.9, b2=0.95, wd=0.1))]
    B, T, warm = 256, (4000 if QUICK else 20000), 200
    Xtr_t, Ytr_t = torch.from_numpy(Xtr), torch.from_numpy(Ytr)
    ctx_eval = torch.from_numpy(Xte[:2048])
    results = []
    for label, short, cfg in configs:
        torch.manual_seed(0)
        net = Net()
        opt = TOpt(list(net.named_parameters()), **cfg)
        gen = torch.Generator().manual_seed(1)
        track = []
        for step in range(T + 1):
            if step % 100 == 0:
                with torch.no_grad():
                    track.append((step, net(ctx_eval).mean().item()))
            if step == T:
                break
            idx = torch.randint(0, Ntr, (B,), generator=gen)
            loss = F.cross_entropy(net(Xtr_t[idx]), Ytr_t[idx])
            for prm in net.parameters():
                prm.grad = None
            loss.backward()
            opt.step(cfg["lr"] * min(1.0, (step + 1) / warm))
        with torch.no_grad():
            LP = torch.log_softmax(net(torch.arange(Vu)), dim=1).double().numpy()
            unused = torch.log_softmax(net(ctx_eval), dim=1)[:, Vu:].mean().item()
        mbar = f_ctx @ np.exp(LP)
        used = f_tgt > 0
        rr = dict(label=label, short=short, r=np.log(mbar[used]) - np.log(f_tgt[used]), e=f_tgt[used] * B,
                  ce=float(-LP[Xte, Yte].mean()), kl=float((f_ctx[:, None] * P * (np.log(P) - LP[:, :Vu])).sum()),
                  track=np.array(track), unused=unused)
        results.append(rr)
        print("lm", short, "test CE %.4f  KL %.4f" % (rr["ce"], rr["kl"]))

    def rare_mean(rr):
        sel = rr["e"] < 0.05
        return float(np.mean(rr["r"][sel])) if sel.any() else float("nan")

    rows = []
    for rr in results:
        MAC["LMRare" + rr["short"]] = num(rare_mean(rr))
        MAC["LMDrift" + rr["short"]] = num(float(rr["track"][-1, 1]))
        freq = rr["e"] >= 1.0
        rows.append("%s & %s & %s & %s & %s & %s & %s\\\\" % (
            rr["label"], num(rr["ce"], 3), num(rr["kl"], 4), num(rare_mean(rr)),
            num(float(np.mean(rr["r"][freq]))), num(float(rr["track"][-1, 1])), num(rr["unused"], 1)))
    e0 = results[0]["e"]
    pi0 = 1.0 - (1.0 - e0[e0 < 0.05] / B) ** B
    MAC["LMThA"] = num(float(np.mean(np.log(rho(0.05 / pi0)))))
    MAC["LMThB"] = num(float(np.mean(np.log(rho(0.001 / pi0)))))
    with open("results/tablm.tex", "w") as f:
        f.write("\\begin{tabular}{lrrrrrr}\n\\toprule\n")
        f.write("Optimizer & Test CE & KL & $\\bar r$, $e_y{<}0.05$ & $\\bar r$, $e_y{\\ge}1$ & Mean logit & Unused $\\log p$\\\\\n\\midrule\n")
        f.write("\n".join(rows) + "\n\\bottomrule\n\\end{tabular}\n")
    fig, ax = plt.subplots(1, 2, figsize=(9, 3.1))
    ee = np.logspace(-2.5, 0.5, 100)
    pie = 1.0 - (1.0 - ee / B) ** B
    ax[0].plot(ee, np.log(rho(0.05 / pie)), "k--", lw=0.8, label=r"unigram theory, $\beta_2=0.95$")
    ax[0].plot(ee, np.log(rho(0.001 / pie)), "k:", lw=0.8, label=r"unigram theory, $\beta_2=0.999$")
    for rr in results:
        lab = rr["label"].replace("{=}", "=")
        xs, ys = binned(rr["e"], rr["r"], np.logspace(-2.5, 2.0, 13), min_count=3)
        ax[0].plot(xs, ys, "o-", ms=3, lw=0.8, label=lab)
        ax[1].plot(rr["track"][:, 0], rr["track"][:, 1], lw=0.9, label=lab)
    ax[0].set_xscale("log")
    ax[0].set_xlabel(r"expected occurrences in a minibatch $e_y=f_yB$")
    ax[0].set_ylabel(r"$r_y=\log(\bar p_y/f_y)$")
    ax[0].set_title("(a) calibration of the average prediction")
    ax[1].set_xlabel("step")
    ax[1].set_ylabel("mean logit")
    ax[1].set_title("(b) mean logit on held-out contexts")
    ax[0].legend(loc="lower right")
    ax[1].legend(loc="lower left")
    fig.tight_layout()
    fig.savefig("figures/lm.pdf")
    plt.close(fig)


if __name__ == "__main__":
    theorem_check()
    write_macros()
    exp_conservation()
    write_macros()
    single = exp_single_token()
    res = exp_unigram()
    unigram_report(single, res)
    write_macros()
    if not ARGS.skip_lm:
        exp_lm()
        write_macros()
    print("Done. Recompile the paper.")

